Single top quark cross section measurement in the t-channel at the high-luminosity LHC

We study the precision with which the t-channel single top quark production cross section is expected to be measured in future LHC runs at 14 TeV. The single top final state has a lepton and neutrino from the top quark decay plus two jets, one of which is required to be b-tagged. This measurement is done in the context of the Snowmass 2013 study for the low-luminosity 14 TeV and the high-luminosity 14 TeV LHC as well as for high-luminosity 33 TeV LHC.

==> MakeThings.sh <==
#!/bin/bash

pdflatex -shell-escape tchan.tex

make clean

make

